Passage of radiation through wormholes of arbitrary shape

We study quasinormal modes and scattering properties via calculation of the $S$-matrix for scalar and electromagnetic fields propagating in the background of spherically and axially symmetric, traversable Lorentzian wormholes of a generic shape. Such wormholes are described by the Morris-Thorne ansatz and its axially symmetric generalization. The properties of quasinormal ringing and scattering are shown to be determined by the behavior of the wormhole's shape function $b(r)$ and shift factor $\Phi(r)$ near the throat. In particular, wormholes with the shape function $b(r)$, such that $b'(r) \approx 1$, have very long-lived quasinormal modes in the spectrum. We have proved that the axially symmetric traversable Lorentzian wormholes, unlike black holes and other compact rotating objects, do not allow for superradiance. As a by product we have shown that the 6th order WKB formula used for scattering problems of black or wormholes provides high accuracy and thus can be used for quite accurate calculations of the Hawking radiation processes around various black holes.

==> anc/SchwarzschildBHexample.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     37301,       1028]
NotebookOptionsPosition[     34627,        942]
NotebookOutlinePosition[     35260,        963]
CellTagsIndexPosition[     35217,        960]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Include WKB functions", "Text",
 CellChangeTimes->{{3.47387555009375*^9, 3.47387555878125*^9}, {
  3.473875899046875*^9, 3.4738759005625*^9}, {3.4788846756875*^9, 
  3.478884676296875*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<WKB.m\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"FindRoot", "::", "precw"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"FindRoot", "::", "lstol"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.466864080921875*^9, 3.466864105125*^9}, {
   3.46686415009375*^9, 3.46686415021875*^9}, {3.46686434565625*^9, 
   3.46686434990625*^9}, 3.473591206609375*^9, 3.47387609740625*^9, {
   3.7315982935448923`*^9, 3.7315983063639164`*^9}, {3.7315990362689824`*^9, 
   3.731599068837042*^9}}],

Cell["\<\
The tortoise coordinate is defined by the function f[r].
The effective potential for the Schwarzschild black hole V[r].\
\>", "Text",
 CellChangeTimes->{{3.473875984359375*^9, 3.473876044828125*^9}, {
  3.473879697984375*^9, 3.473879717109375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["1", "r"]}], ")"}]}], ";", " ", 
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "r", "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"l", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}], 
       SuperscriptBox["r", "2"]], "+", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"s", "^", "2"}]}], 
       SuperscriptBox["r", "3"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.47387591825*^9, 3.47387596796875*^9}, {
  3.473879867859375*^9, 3.473879879953125*^9}}],

Cell["where s is the spin, l is the multipole number.", "Text",
 CellChangeTimes->{{3.47387972134375*^9, 3.473879724453125*^9}}],

Cell["\<\
In order to calculate the fundamental QNM we use the formula, where r is the \
coordinate, 2 is the initial guess for the maximum of the potential, 0 is the \
mode number.\
\>", "Text",
 CellChangeTimes->{{3.473876136953125*^9, 3.473876195140625*^9}, {
  3.473876260875*^9, 3.473876334546875*^9}, {3.473876461875*^9, 
  3.473876469875*^9}, {3.47888403665625*^9, 3.47888405990625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBQNM", "=", 
  RowBox[{"WKBFormula", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "2"}], ",", 
       RowBox[{"l", "\[Rule]", "2"}]}], "}"}]}], ",", 
    RowBox[{"f", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "2"}], "}"}], ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473876062890625*^9, 3.473876086046875*^9}, {
  3.473876209796875*^9, 3.473876213125*^9}, {3.4738763303125*^9, 
  3.47387633059375*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.7472387123650874`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.17778195922793116`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7470087269091943`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.17783669388292217`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7471067462284655`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.1782479785938616`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7463241297097559`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.17843489444840913`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7487003825914263`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.18812646773470937`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7976992118445339`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.17657076286042678`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"r", "\[Rule]", "1.640388203202208`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.473876331296875*^9, 3.473879822640625*^9, 3.47387988334375*^9, 
   3.478883837859375*^9, 3.478884644171875*^9, {3.47888468340625*^9, 
   3.478884699203125*^9}, 3.478884846578125*^9, 3.731598313437729*^9, 
   3.7315989435786114`*^9, 3.7315990419055924`*^9, 3.731599075035253*^9, 
   3.731599294685184*^9}]
}, Open  ]],

Cell["\<\
The result of the function is the list of the QNM found with 6 - th, 5 - th, \
4 - th, 3 - rd, 2 - nd order WKB formula and the eikonal approximation. The \
last value is the point of the maximum of the potential.\
\>", "Text",
 CellChangeTimes->{{3.4738762256875*^9, 3.47387625659375*^9}, {
  3.47387636025*^9, 3.47387645459375*^9}, {3.47387649740625*^9, 
  3.473876502109375*^9}, {3.4738766901875*^9, 3.473876693578125*^9}}],

Cell["Here you can see the convergence of the WKB formula :", "Text",
 CellChangeTimes->{{3.47387672775*^9, 3.4738767420625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Re", "[", 
          RowBox[{"WKBQNM", "[", 
           RowBox[{"[", 
            RowBox[{"7", "-", "i"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Im", "[", 
          RowBox[{"WKBQNM", "[", 
           RowBox[{"[", 
            RowBox[{"7", "-", "i"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<WKB order\>\"", ",", "\"\<Re(w),Im(w)\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.47387670309375*^9, 3.473876852859375*^9}, {
   3.473878058828125*^9, 3.473878087359375*^9}, 3.473878159328125*^9, 
   3.731598320793743*^9}],

Cell[BoxData[
 GraphicsBox[
  GraphicsComplexBox[{{1., 0.7976992118445339}, {2., 0.7487003825914263}, {3.,
    0.7463241297097559}, {4., 0.7471067462284655}, {5., 0.7470087269091943}, {
   6., 0.7472387123650874}, {1., -0.17657076286042678`}, {
   2., -0.18812646773470937`}, {3., -0.17843489444840913`}, {
   4., -0.1782479785938616}, {5., -0.17783669388292217`}, {
   6., -0.17778195922793116`}}, {{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[{1, 2, 3, 4, 5, 6}]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], LineBox[{7, 8, 9, 10, 11, 12}]}}, {
     {Hue[0.67, 0.6, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 1], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 2], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 3], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 4], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 5], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 6]}, 
     {Hue[0.9060679774997897, 0.6, 0.6], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 7], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 8], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 9], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 10], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 11], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 12]}, {}}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"WKB order\"", TraditionalForm], 
    FormBox["\"Re(w),Im(w)\"", TraditionalForm]},
  AxesOrigin->{1., 0},
  PlotRange->{{1., 6.}, {-0.18812646773470937`, 0.7976992118445339}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.473876798265625*^9, 3.473876819015625*^9}, 
   3.473876854375*^9, {3.47387807215625*^9, 3.47387808771875*^9}, 
   3.473878160203125*^9, 3.4738798226875*^9, 3.478883838953125*^9, 
   3.478884646515625*^9, {3.4788846835*^9, 3.47888469928125*^9}, 
   3.478884846671875*^9, {3.731598316970336*^9, 3.7315983229485474`*^9}, 
   3.731598943594211*^9, 3.731599041921192*^9, 3.731599075050853*^9, 
   3.731599294716384*^9}]
}, Open  ]],

Cell["\<\
If you want to adjust the numerical precision, you can add the precision as \
an extra parameter to the WKB formula :\
\>", "Text",
 CellChangeTimes->{{3.473876890984375*^9, 3.47387695828125*^9}, {
  3.473877022125*^9, 3.47387703875*^9}, {3.47888464740625*^9, 
  3.478884648171875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBQNM", "=", 
  RowBox[{"WKBFormula", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "0"}], ",", 
       RowBox[{"l", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"f", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"3", "/", "2"}]}], "}"}], ",", "0", ",", "50"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.473876969453125*^9, 3.4738769885625*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "0.220934036308476298738865741585280826465999247558303027049`37.\
30124088173675", "-", 
    RowBox[{
    "0.2016325028106749610131477761046864223893780214136637655303`37.\
26153879579042", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.210655470464380498749017245175421384548252143458930476619531612418878738\
73322`39.636205540602845", "-", 
    RowBox[{
    "0.21147080870361302071399575468949393182580756608563109811743507606136399\
812256`39.637883225011535", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.219198791428453693390827557860742597236965223988151342721504616556078489\
90583`41.97331723023579", "-", 
    RowBox[{
    "0.21998246716701163550095894073454829878246668941912641357701103642878949\
289536`41.97486714341368", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.209293624946312958268404191991671691146813659360068916865136738255962085\
19507`44.199028018510134", "-", 
    RowBox[{
    "0.23039350076156209542335514213409775620971709286053037316003630942820259\
233923`44.2407422422998", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.264732162860893645361555189647692622535024260055487281835897414445319642\
77031`46.58272310433569", "-", 
    RowBox[{
    "0.28170988943061036372238274062557273237342834270980979963110890128959551\
673122`46.60971848965813", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.379569482183947466951551122815844222128731753323190341135393111244281022\
36634`48.88895179831156", "-", 
    RowBox[{
    "0.19647962185781510080888918497451708554173676838037394591509559718708737\
115451`48.602978024544875", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "1.33333333333333333333333333333333333333333333333333333333333333333331751\
291655`50."}]}], "}"}]], "Output",
 CellChangeTimes->{{3.473876977296875*^9, 3.47387698903125*^9}, 
   3.473879822765625*^9, 3.47888383921875*^9, 3.4788846493125*^9, {
   3.478884683640625*^9, 3.4788846994375*^9}, 3.478884846828125*^9, 
   3.7315983250409513`*^9, 3.731598943641011*^9, 3.731599041967993*^9, 
   3.731599075066453*^9, 3.7315992947475843`*^9}]
}, Open  ]],

Cell["\<\
For some potentials the point of the maximum is known. In these cases you can \
put this value by hand\
\>", "Text",
 CellChangeTimes->{{3.473877092359375*^9, 3.473877215328125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBQNM", "=", 
  RowBox[{"WKBFormula", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "1"}], ",", 
       RowBox[{"l", "\[Rule]", "1"}]}], "}"}]}], ",", 
    RowBox[{"f", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"3", "/", "2"}], ",", "ThisPoint"}], "}"}], ",", "0", ",", 
    "50"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.47387705559375*^9, 3.473877089875*^9}, {
  3.4738771984375*^9, 3.473877200625*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "0.496382836444795020640684990015122493333182749689818376705033773426930974\
45599`39.79078144084939", "-", 
    RowBox[{
    "0.18527405497219588550365499773449780222319181262638628724117584806725589\
026881`39.3627792912111", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.496730173350013472098597918123706517350334139716017326713831159408288641\
12075`41.81289083159221", "-", 
    RowBox[{
    "0.18514450271158462859337279988879200893691898530969867250892161035075541\
395577`41.384281111593", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.496467442665085059664741193107079111856070259404120893499365969435699250\
60956`43.772761588697186", "-", 
    RowBox[{
    "0.18443845421818914897956491638650381345495851610717604755861753631778410\
724634`43.34272228882257", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.491739633581769801681859289526710715116518433967200043155508316272806110\
39816`45.65700775591891", "-", 
    RowBox[{
    "0.18621172962577408516306408799261149401944101682587855834976866876135672\
535366`45.2352795767053", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.500874836958788479441517579018417915025327532153403874032469092011167327\
02986`47.49339195647772", "-", 
    RowBox[{
    "0.20914718098406706699587754276050069883538179672806093996968604097464997\
329927`47.114114757670045", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.574100890783801112540911264157955148423290349769142248415367712878172874\
18979`49.27725612576521", "-", 
    RowBox[{
    "0.18247064559116799733464778123525053873206076347932550208987853170620491\
051083`48.779460913649864", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"r", "\[Rule]", "1.5`50."}]}], "}"}]], "Output",
 CellChangeTimes->{{3.473877061875*^9, 3.4738770845*^9}, 3.473877202609375*^9,
    3.473879822828125*^9, 3.478883839359375*^9, 3.478884650765625*^9, {
   3.478884683984375*^9, 3.478884699578125*^9}, 3.478884846984375*^9, 
   3.7315983275493574`*^9, 3.731598943672211*^9, 3.7315990419991927`*^9, 
   3.731599075082053*^9, 3.7315992947787843`*^9}]
}, Open  ]],

Cell["\<\
The parameter ThisPoint is just a function, that replaces FindRoot, which is \
used by default. You can use your own function instead:\
\>", "Text",
 CellChangeTimes->{{3.473877221140625*^9, 3.47387727596875*^9}, {
   3.47387978565625*^9, 3.473879786421875*^9}, 3.47888383115625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MyRootFinder", "[", 
    RowBox[{"Eq_", ",", 
     RowBox[{"{", 
      RowBox[{"R_", ",", "R0_"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "->", "MyPrecision_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{"Eq", ",", "R", ",", "MyPrecision"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", "\[Rule]", 
          RowBox[{"x_", "/;", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "||", 
            RowBox[{
             RowBox[{"Re", "[", "x", "]"}], "\[LessEqual]", "R0"}]}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"R", "/.", "#1"}], ")"}], "<", 
         RowBox[{"(", 
          RowBox[{"R", "/.", "#2"}], ")"}]}], ")"}], "&"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.47387728090625*^9, 3.473877284828125*^9}, {
   3.47387735509375*^9, 3.473877405109375*^9}, 3.473877474015625*^9, {
   3.473877862765625*^9, 3.473877863984375*^9}, {3.47387795840625*^9, 
   3.47387795884375*^9}, {3.478883789140625*^9, 3.478883801921875*^9}}],

Cell["(here R0 is the horizon radius)", "Text",
 CellChangeTimes->{{3.478884314828125*^9, 3.478884326671875*^9}}],

Cell["We calculate the first overtone for l = 2", "Text",
 CellChangeTimes->{{3.478884099234375*^9, 3.478884126421875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBQNM", "=", 
  RowBox[{"WKBFormula", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "0"}], ",", 
       RowBox[{"l", "\[Rule]", "2"}]}], "}"}]}], ",", 
    RowBox[{"f", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1", ",", "MyRootFinder"}], "}"}], ",", "1", ",", 
    "50"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473877884765625*^9, 3.473877922109375*^9}, 
   3.47387819921875*^9, 3.4788838111875*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "0.927693488927543086045544429431247674713948183264080376784745940928488019\
85658`40.06867094134832", "-", 
    RowBox[{
    "0.59125382976534547848903424069442404389263532143330711405164072068334305\
86433`39.873040399699796", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.927717665955156952431766860790215403585436118087527754940375495753958434\
81047`41.87716333229252", "-", 
    RowBox[{
    "0.59123842124107821291526143747757398119119220635734718623129436786158704\
47586`41.681510154260344", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.927505084401801445397338763855362085958824554779932683241652683316955698\
9289`43.63273981023071", "-", 
    RowBox[{
    "0.59090480165382924960777068749536017313783598625466514978953168725926349\
499384`43.43694103026213", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.926383443352974788778040533938242181477223426323539267191581366888434417\
07406`45.33034500004443", "-", 
    RowBox[{
    "0.59162025386342921322223376415031043772366858793972069612810684503352834\
734724`45.13559724891675", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.943922002995310446889734477689997254195489316143369228365136042411827771\
11114`46.99194145062756", "-", 
    RowBox[{
    "0.61872206070382931174539949125508817992704327542924153907585676157401000\
134521`46.808500942119906", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.122192878115816287776365396192373187968950310711228526266690496516881143\
88574`48.65659571072624", "-", 
    RowBox[{
    "0.52043225208979636054376347692592957605489481996304423805321702230528913\
094373`48.322892405262515", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "1.47585741069425571133672229557810107028843881128568013865062378695576472\
053445`49.69897000433602"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.473877915265625*^9, 3.47387792315625*^9}, 
   3.473877960296875*^9, 3.473878200015625*^9, 3.473879822921875*^9, 
   3.4788838400625*^9, 3.4788846538125*^9, {3.478884684203125*^9, 
   3.478884699765625*^9}, 3.478884847171875*^9, 3.731598345109789*^9, 
   3.7315989437190113`*^9, 3.731599042045993*^9, 3.731599075113253*^9, 
   3.7315992948255844`*^9}]
}, Open  ]],

Cell["\<\
S - matrix coefficient can be calculated using the function WKBCoeff\
\>", "Text",
 CellChangeTimes->{{3.473878291625*^9, 3.473878331828125*^9}, {
  3.47888414684375*^9, 3.478884147484375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coeff", "=", 
  RowBox[{"WKBCoeff", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"V", "[", "r", "]"}], "-", 
       RowBox[{"w", "^", " ", "2"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "2"}], ",", 
       RowBox[{"l", "\[Rule]", "2"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"3", "/", "4"}]}]}], "}"}]}], ",", 
    RowBox[{"f", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"3", "/", "2"}]}], "}"}], ",", "30"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473878351875*^9, 3.473878410671875*^9}, {
  3.473878442296875*^9, 3.47387845821875*^9}, {3.473878551890625*^9, 
  3.47387855315625*^9}, {3.7315983740576425`*^9, 3.7315983741522427`*^9}, {
  3.7315984045664988`*^9, 3.731598423475335*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.0123206678237555785008193270143855893827237733125903611197`30."}],
     " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0121319615799673049400339645395324906198895904594500085114`30."}],
     " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0121069877763925453638040933076624349686489548226446802468`30."}],
     " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0116726169398300444558702061296932724461728329392686825785`30."}],
     " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0110977739185048684496710981519941213729905838591372980726`30."}],
     " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0756952250144217159240629634781860209469711255112388779526`27.\
787041783772548"}], " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "1.6403882032022075687276762319967596281433999031717025542975`30."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.473878390125*^9, 3.473878411625*^9}, {
   3.4738784439375*^9, 3.473878458953125*^9}, 3.4738785558125*^9, 
   3.47387982315625*^9, 3.4788839145625*^9, {3.478884655421875*^9, 
   3.47888469990625*^9}, 3.478884847296875*^9, {3.7315983473737936`*^9, 
   3.731598374793844*^9}, {3.7315984061499033`*^9, 3.7315984239589357`*^9}, 
   3.7315984602030025`*^9, 3.7315989437824116`*^9, 3.731599042077193*^9, 
   3.7315990751454535`*^9, 3.7315992948567843`*^9}]
}, Open  ]],

Cell["\<\
The result is again in the form 6 - th, 5 - th, 4 - th, 3 - rd, 2 - nd order \
WKB formula, the eikonal approximation and the point of the maximum of the \
effective potential.

One should note that the eikonal approximation provides exactly one root for \
the coefficient. The higher order corrections contain higher order \
contributions of the coefficient. These contributions lead to extra roots \
that should be discarded. Since higher order corrections have to be \
relatively small we use FindRoot to find the closest root to the eikonal \
approximation.\
\>", "Text",
 CellChangeTimes->{{3.47387855725*^9, 3.47387861290625*^9}, {
  3.47387926165625*^9, 3.47387951053125*^9}}],

Cell["\<\
The reflection coefficient (e. g. to compare six and third order) can be \
found using the formula\
\>", "Text",
 CellChangeTimes->{{3.47387862228125*^9, 3.473878658203125*^9}, {
  3.47387959290625*^9, 3.47387961609375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R6", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "K"}]]}],
      ")"}], 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"K", "->", 
     RowBox[{"Coeff", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R3", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "K"}]]}],
      ")"}], 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"K", "->", 
     RowBox[{"Coeff", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.473878665078125*^9, 3.47387872321875*^9}}],

Cell[BoxData["0.7206549802549632333158238441540793688536679207712984967026`31.\
69676109399835"], "Output",
 CellChangeTimes->{
  3.473878724796875*^9, 3.473879823171875*^9, 3.478883932171875*^9, 
   3.4788848474375*^9, 3.7315984651844115`*^9, {3.731599046638401*^9, 
   3.731599075161053*^9}, 3.7315992948567843`*^9}],

Cell[BoxData["0.7199493659506060281850411378061504462578179964931874781916`31.\
72107798665078"], "Output",
 CellChangeTimes->{
  3.473878724796875*^9, 3.473879823171875*^9, 3.478883932171875*^9, 
   3.4788848474375*^9, 3.7315984651844115`*^9, {3.731599046638401*^9, 
   3.731599075161053*^9}, 3.7315992948567843`*^9}]
}, Open  ]],

Cell["The relative error is about", "Text",
 CellChangeTimes->{{3.473878740796875*^9, 3.473878747890625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"R6", "-", "R3"}], "R6"]], "Input",
 CellChangeTimes->{{3.47387887128125*^9, 3.473878878953125*^9}}],

Cell[BoxData["0.0009791291584602151707990531770946686934825587626916211375`28.\
398547456453933"], "Output",
 CellChangeTimes->{
  3.47387888296875*^9, 3.47387982321875*^9, 3.47888393728125*^9, 
   3.478884847515625*^9, 3.7315984687482185`*^9, {3.731599048200404*^9, 
   3.731599075161053*^9}, 3.731599294872384*^9}]
}, Open  ]],

Cell["The graybody factor can be calculated as a function of w", "Text",
 CellChangeTimes->{{3.473879003859375*^9, 3.473879027234375*^9}, {
  3.473879080125*^9, 3.47387908371875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GBFactor", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Abs", "[", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                "K"}]]}], ")"}], 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]], "]"}], "^", "2"}]}], "/.", 
        RowBox[{"K", "->", 
         RowBox[{
          RowBox[{"WKBCoeff", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "r", "]"}], "-", 
               RowBox[{"w", "^", " ", "2"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s", "\[Rule]", "2"}], ",", 
               RowBox[{"l", "\[Rule]", "2"}]}], "}"}]}], ",", 
            RowBox[{"f", "[", "r", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473878924234375*^9, 3.47387899475*^9}, {
  3.473879045203125*^9, 3.4738790685*^9}, {3.47387910328125*^9, 
  3.473879144140625*^9}, {3.473879189*^9, 3.47387920078125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"GBFactor", ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<w\>\"", ",", "\"\<|A\!\(\*SuperscriptBox[\(|\), \(2\)]\)\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.47387911125*^9, 3.473879178328125*^9}, {
  3.7315984773024344`*^9, 3.731598478429637*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw1kgtMU2cYhv8wnYpxoNYluqXiyCze6qKEeKNvvDBxEA3EKzYRiTiiEiCI
UySsdhh1WYaCmIgXmuAtxniJiKioeCVolSFVRKtSigV6+0vLoaAI+0//3y85
OXlOcr7ve9/3m5SSkZgaRAhZyh75XXpUrhsgJDnbEH9CU6Xc60iousM49IK5
8LTGmSB/ucdYNzKp+bJmt+LiUkvuQ8axCUVnb2mCm8ozo4NrGVcUndfXani/
OsZti6ZuMWmmaAvvSxFGxsMlq8Ui+j9n/F3ktuVUc4r93VT+H4iuM3FE1Gcx
r4Hx3ElHU4dhdqAaQZLXtDaZx4LPN4H8ggOq8jA8kCLYhJcgmeeKp+mmge/T
BBLWu/NmRhQSAwNfg+z3eE2KReD7NYNUl3iC6+NhyZUbvgEZvsM4pmI1+L5m
kH9CclSVG5Elr5f5DmSWunjhhq3g+78HWRA6/Zm0nemQqwVEOerxqhd/gutp
Qc3yvBClbx9i+QCEhadfq3l/CFyfBSROH2NOL4U8TVvYCkPKnIW2pHKh14rM
/QfvvQq+AC7HioNr86OSQyqE/jZEVP7Q9+Ov1Zgor6P8CNPih7fGFz0QfnzE
EvW2PeMKnmBzoGxQrGj8kPhXg/CnHf2ThxV373wFuZviYjsidb8bV9K3wq8O
lO7+bWC+sQU9cjupA63tK1qG/GsV/nVCb3ic1TnOhoA90XYojY/6ji3rEH7a
scswY+MIpR2B9fY6UKCPft172CH8dSLIdz0otcqJZ0a5nKgfuUPnKXEJv12Y
ebfBdWa+GwG5CjfMscdd6kq38N+N2Wkb+keHUgTaaSkW4NPc8wlU5OFBpMoR
nryHCj0eTBwYmvbNKSry8UBxJz4v/DYV+jxIv9qZra2nIq8ulG22+g+bqdDb
hdycArXaRkV+XXD/vf6pykWFfi+8lj9q5nmpyNOLOGt0nVOiwg8vVodfLjvZ
S0W+Pqhm6WOOfKLCHx9KgjKyvu2nIm8f+j5n2cd+ocKvbpw+ErepmTHPvxtf
/DGxWwao8K8b66w5102M+T1IaC7+fuCnQSr8lNC4bLBMy5jfh4QJq7om7GPM
/e2B4ee07DOM+b30IO9KbeltxtzvHlRfOnbjOWN+P34cCj2R+nbwq/9+pOSP
qmtjzO/Jj6T89LuOwa959MK2JMfuYfw/KJg2qQ==
    "]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"w\"", TraditionalForm], 
    FormBox[
    "\"|A\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm]},
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.473879129921875*^9, 3.473879178953125*^9, 
  3.473879210421875*^9, 3.47387982875*^9, 3.478883949171875*^9, 
  3.478884854734375*^9, 3.731598483611247*^9, 3.731599076065855*^9, 
  3.731599295733386*^9}]
}, Open  ]],

Cell["\<\
If you already know the derivatives of the potential you can find the \
righthand side of the WKB formula as\
\>", "Text",
 CellChangeTimes->{{3.47388009475*^9, 3.47388012978125*^9}, {
  3.473880185578125*^9, 3.473880245859375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BasicWKBFormula", "[", 
  RowBox[{"n", ",", "V", ",", "V2"}], "]"}]], "Input",
 CellChangeTimes->{{3.4738802591875*^9, 3.4738802691875*^9}}],

Cell[BoxData[
 RowBox[{"V", "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "+", "n"}], ")"}], " ", 
   SqrtBox[
    RowBox[{"-", "V2"}]]}]}]], "Output",
 CellChangeTimes->{3.4738802719375*^9, 3.47388032153125*^9, 
  3.4738804855625*^9, 3.478883952015625*^9, 3.478884856296875*^9, 
  3.7315984867810526`*^9, 3.7315990760814548`*^9, 3.7315992957489862`*^9}]
}, Open  ]],

Cell["\<\
The higher order WKB formula needs higher derivatives to be calculated. For \
instance, the six order WKB formula must be called with values of the \
derivatives up to the twelveth order.\
\>", "Text",
 CellChangeTimes->{{3.473880337453125*^9, 3.47388045815625*^9}, {
  3.478883976671875*^9, 3.4788839791875*^9}}],

Cell["This is the third order WKB formula :", "Text",
 CellChangeTimes->{{3.473880492875*^9, 3.473880502515625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "^", "2"}], "==", 
  RowBox[{"BasicWKBFormula", "[", 
   RowBox[{
   "n", ",", "V", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.47388047709375*^9, 3.473880482625*^9}, {
  3.47888401403125*^9, 3.47888401534375*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], "\[Equal]", 
  RowBox[{"V", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"60", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}]}], ")"}], " ", 
     SuperscriptBox["V3", "2"]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["V2", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}], ")"}], " ", 
     "V4"}], 
    RowBox[{"8", " ", "V2"}]], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", "n"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"-", "V2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"77", "+", 
            RowBox[{"188", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}]}], ")"}], 
          " ", 
          SuperscriptBox["V3", "4"]}], 
         RowBox[{"6912", " ", 
          SuperscriptBox["V2", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"51", "+", 
            RowBox[{"100", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}]}], ")"}], 
          " ", 
          SuperscriptBox["V3", "2"], " ", "V4"}], 
         RowBox[{"384", " ", 
          SuperscriptBox["V2", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"67", "+", 
            RowBox[{"68", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}]}], ")"}], 
          " ", 
          SuperscriptBox["V4", "2"]}], 
         RowBox[{"2304", " ", 
          SuperscriptBox["V2", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"28", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}]}], ")"}], 
          " ", "V3", " ", "V5"}], 
         RowBox[{"288", " ", 
          SuperscriptBox["V2", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", "n"}], ")"}], "2"]}]}], ")"}], 
          " ", "V6"}], 
         RowBox[{"288", " ", "V2"}]]}], 
       RowBox[{"2", " ", "V2"}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.473880488421875*^9, {3.478883992921875*^9, 3.4788840163125*^9}, 
   3.47888485821875*^9, 3.7315984884834557`*^9, 3.7315990760970545`*^9, 
   3.731599295764586*^9}]
}, Open  ]]
},
WindowSize->{882, 555},
WindowMargins->{{6, Automatic}, {Automatic, 41}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "konoplya",
    "test"}, "upon_request1.nb.ps", CharacterEncoding -> "iso8859-1"]},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 195, 3, 29, "Text"],
Cell[743, 25, 655, 15, 52, "Input"],
Cell[1401, 42, 258, 5, 47, "Text"],
Cell[1662, 49, 695, 23, 47, "Input"],
Cell[2360, 74, 128, 1, 29, "Text"],
Cell[2491, 77, 394, 7, 47, "Text"],
Cell[CellGroupData[{
Cell[2910, 88, 552, 15, 31, "Input"],
Cell[3465, 105, 1212, 21, 50, "Output"]
}, Open  ]],
Cell[4692, 129, 436, 7, 47, "Text"],
Cell[5131, 138, 129, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[5285, 143, 1164, 33, 52, "Input"],
Cell[6452, 178, 2774, 65, 214, "Output"]
}, Open  ]],
Cell[9241, 246, 296, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[9562, 256, 500, 15, 31, "Input"],
Cell[10065, 273, 2130, 47, 145, "Output"]
}, Open  ]],
Cell[12210, 323, 192, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[12427, 331, 561, 16, 31, "Input"],
Cell[12991, 349, 2100, 44, 145, "Output"]
}, Open  ]],
Cell[15106, 396, 293, 5, 29, "Text"],
Cell[15402, 403, 1321, 35, 72, "Input"],
Cell[16726, 440, 113, 1, 29, "Text"],
Cell[16842, 443, 123, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[16990, 448, 542, 15, 31, "Input"],
Cell[17535, 465, 2230, 48, 145, "Output"]
}, Open  ]],
Cell[19780, 516, 203, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[20008, 524, 840, 22, 31, "Input"],
Cell[20851, 548, 1486, 37, 69, "Output"]
}, Open  ]],
Cell[22352, 588, 693, 13, 119, "Text"],
Cell[23048, 603, 234, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[23307, 612, 1020, 33, 67, "Input"],
Cell[24330, 647, 318, 5, 30, "Output"],
Cell[24651, 654, 318, 5, 30, "Output"]
}, Open  ]],
Cell[24984, 662, 109, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[25118, 667, 138, 3, 47, "Input"],
Cell[25259, 672, 316, 5, 30, "Output"]
}, Open  ]],
Cell[25590, 680, 183, 2, 29, "Text"],
Cell[25776, 684, 1695, 46, 86, "Input"],
Cell[CellGroupData[{
Cell[27496, 734, 406, 10, 33, "Input"],
Cell[27905, 746, 1794, 35, 252, "Output"]
}, Open  ]],
Cell[29714, 784, 242, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[29981, 793, 164, 3, 31, "Input"],
Cell[30148, 798, 428, 11, 47, "Output"]
}, Open  ]],
Cell[30591, 812, 323, 6, 47, "Text"],
Cell[30917, 820, 116, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[31058, 825, 311, 8, 31, "Input"],
Cell[31372, 835, 3239, 104, 143, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/WKB.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



BeginPackage["WKB`"];


Unprotect[BasicWKBFormula,ThisPoint,WKBFormula,WKBCoeff];


Begin["`Private`"];


BasicWKBFormula[\[Nu]_,V_,V2_,V3_,V4_,V5_,V6_,V7_,V8_,V9_,V10_,V11_,V12_]:=V+1/8*(V4/V2)*((\[Nu]+1/2)^2+1/4)- 1/288*(7 +60*(\[Nu]+1/2)^2)*(V3/V2)^2-I*Sqrt[-2*V2]*(\[Nu]+1/2)(1  -1/(2*V2 ) (5/6912*((V3/V2)^4)*(77 +188*(\[Nu]+1/2)^2)-1/384*( V4*(V3)^2/(V2)^3)*(51 +100*(\[Nu]+1/2)^2) + 1/2304*((V4/V2)^2)*(67 + 68*(\[Nu]+1/2)^2) +1/288*( V5*(V3)/(V2)^2)*(19 +28*(\[Nu]+1/2)^2) -  1/288*(V6/V2)*(5 + 4*(\[Nu]+1/2)^2)))+    I*Sqrt[-2*V2]*(1/(597196800 Sqrt[2] (V2)^7 Sqrt[-V2]) (I (2536975 (V3)^6-9886275 (V2) (V3)^4 (V4)+5319720 (V2)^2 (V3)^3 (V5)-225 V2^2 V3^2 (-40261 V4^2+9688 V2 V6)+3240 V2^3 V3 (-1889 V4 V5+220 V2 V7)-729 V2^3 (1425 V4^3-1400 V2 V4 V6+8 V2 (-123 V5^2+25 V2 V8))))+1/(4976640 Sqrt[2] (V2)^7 Sqrt[-V2]) (I (348425 V3^6-1199925 V2 V3^4 V4+572760 V2^2 V3^3 V5-45 V2^2 V3^2 (-20671 V4^2+4552 V2 V6)+1080 V2^3 V3 (-489 V4 V5+52 V2 V7)-27 V2^3 (2845 V4^3-2360 V2 V4 V6+56 V2 (-31 V5^2+5 V2 V8))) (\[Nu]+1/2)^2)+1/(2488320 Sqrt[2] (V2)^7 Sqrt[-V2])  (I (192925 V3^6-581625 V2 V3^4 V4+234360 V2^2 V3^3 V5-45 V2^2 V3^2 (-8315 V4^2+1448 V2 V6)+1080 V2^3 V3 (-161 V4 V5+12 V2 V7)-27 V2^3 (625 V4^3-440 V2 V4 V6+8 V2 (-63 V5^2+5 V2 V8))) (\[Nu]+1/2)^4))-I*Sqrt[-2 V2]*(1/(7166361600 V2^10) ((1+2 \[Nu]) (15552 V10 V2^7 (15+16 \[Nu]+18 \[Nu]^2+4 \[Nu]^3+2 \[Nu]^4)-720 V2^2 V3^5 V5 (504060+1171942 \[Nu]+1640011 \[Nu]^2+936138 \[Nu]^3+468069 \[Nu]^4)-175 V3^8 (916705+2411163 \[Nu]+3552504 \[Nu]^2+2282682 \[Nu]^3+1141341 \[Nu]^4)+300 V2 V3^6 V4 (2493131+6188289 \[Nu]+8909532 \[Nu]^2+5442486 \[Nu]^3+2721243 \[Nu]^4)-4320 V2^3 V3^3 (8 V2 V7 (1306+2535 \[Nu]+3270 \[Nu]^2+1470 \[Nu]^3+735 \[Nu]^4)-5 V4 V5 (35282+75366 \[Nu]+102603 \[Nu]^2+54474 \[Nu]^3+27237 \[Nu]^4))+90 V2^2 V3^4 (8 V2 V6 (194828+416530 \[Nu]+560485 \[Nu]^2+287910 \[Nu]^3+143955 \[Nu]^4)-25 V4^2 (459337+1060403 \[Nu]+1485968 \[Nu]^2+851130 \[Nu]^3+425565 \[Nu]^4))-27 V2^4 (-80 V2 V4^2 V6 (11220+16342 \[Nu]+19471 \[Nu]^2+6258 \[Nu]^3+3129 \[Nu]^4)+25 V4^4 (30885+49927 \[Nu]+60616 \[Nu]^2+21378 \[Nu]^3+10689 \[Nu]^4)+32 V2^2 (36 V5 V7 (199+288 \[Nu]+354 \[Nu]^2+132 \[Nu]^3+66 \[Nu]^4)+V6^2 (3495+4538 \[Nu]+5324 \[Nu]^2+1572 \[Nu]^3+786 \[Nu]^4))+576 V2 V4 (15 V2 V8 (15+19 \[Nu]+22 \[Nu]^2+6 \[Nu]^3+3 \[Nu]^4)-V5^2 (2196+3647 \[Nu]+4676 \[Nu]^2+2058 \[Nu]^3+1029 \[Nu]^4)))-432 V2^4 V3 (-240 V2 V4 V7 (366+611 \[Nu]+758 \[Nu]^2+294 \[Nu]^3+147 \[Nu]^4)+25 V4^2 V5 (24692+46362 \[Nu]+60621 \[Nu]^2+28518 \[Nu]^3+14259 \[Nu]^4)+4 V2 (5 V2 V9 (255+368 \[Nu]+434 \[Nu]^2+132 \[Nu]^3+66 \[Nu]^4)-V5 V6 (30107+51174 \[Nu]+64992 \[Nu]^2+27636 \[Nu]^3+13818 \[Nu]^4)))+540 V2^3 V3^2 (-24 V2 V4 V6 (15498+29590 \[Nu]+38515 \[Nu]^2+17850 \[Nu]^3+8925 \[Nu]^4)+25 V4^3 (31015+64549 \[Nu]+87124 \[Nu]^2+45150 \[Nu]^3+22575 \[Nu]^4)+8 V2 (2 V2 V8 (1325+2263 \[Nu]+2794 \[Nu]^2+1062 \[Nu]^3+531 \[Nu]^4)-V5^2 (28643+55916 \[Nu]+74228 \[Nu]^2+36624 \[Nu]^3+18312 \[Nu]^4))))))-I*Sqrt[-2 V2]*(-(I (-171460800 V12 V2^9+1714608000 V11 V2^8 V3-10268596800 V10 V2^7 V3^2+970010662775 V3^10+3772137600 V10 V2^8 V4-6262634175525 V2 V3^8 V4+13782983196150 V2^2 V3^6 V4^2-11954148125850 V2^3 V3^4 V4^3+3449170577475 V2^4 V3^2 V4^4-144528059025 V2^5 V4^5+3352602187200 V2^2 V3^7 V5-12300730092000 V2^3 V3^5 V4 V5+11994129604800 V2^4 V3^3 V4^2 V5-2624788605600 V2^5 V3 V4^3 V5+2580769643760 V2^4 V3^4 V5^2-3453909784416 V2^5 V3^2 V4 V5^2+438440697072 V2^6 V4^2 V5^2+260524397952 V2^6 V3 V5^3-1475306441280 V2^3 V3^6 V6+4329682610400 V2^4 V3^4 V4 V6-2865128172480 V2^5 V3^2 V4^2 V6+233443879200 V2^6 V4^3 V6-1660199804928 V2^5 V3^3 V5 V6+1281705296256 V2^6 V3 V4 V5 V6-87403857408 V2^7 V5^2 V6+231105873600 V2^6 V3^2 V6^2-68412859200 V2^7 V4 V6^2+552968700480 V2^4 V3^5 V7-1231789749120 V2^5 V3^3 V4 V7+470726303040 V2^6 V3 V4^2 V7+413953400448 V2^6 V3^2 V5 V7-126242178048 V2^7 V4 V5 V7-91489305600 V2^7 V3 V6 V7+5619715200 V2^8 V7^2-175752294480 V2^5 V3^4 V8+271759652640 V2^6 V3^2 V4 V8-39736040400 V2^7 V4^2 V8-73378363968 V2^7 V3 V5 V8+9773265600 V2^8 V6 V8+47107126080 V2^6 V3^3 V9-43345290240 V2^7 V3 V4 V9+7400248128 V2^8 V5 V9))/(202263389798400 Sqrt[2] (V2)^12 Sqrt[-V2])+-(I (-4551552 V12 V2^9+60279552 V11 V2^8 V3-425036160 V10 V2^7 V3^2+73727194625 V3^10+116743680 V10 V2^8 V4-443649208275 V2 V3^8 V4+901144103850 V2^2 V3^6 V4^2-711096726150 V2^3 V3^4 V4^3+182164306725 V2^4 V3^2 V4^4-6289615575 V2^5 V4^5+222467624400 V2^2 V3^7 V5-746418445200 V2^3 V3^5 V4 V5+653423900400 V2^4 V3^3 V4^2 V5-124319674800 V2^5 V3 V4^3 V5+143980943040 V2^4 V3^4 V5^2-169712521920 V2^5 V3^2 V4 V5^2+18188188416 V2^6 V4^2 V5^2+11240861184 V2^6 V3 V5^3-91198200240 V2^3 V3^6 V6+241513732080 V2^4 V3^4 V4 V6-140030897040 V2^5 V3^2 V4^2 V6+9200103120 V2^6 V4^3 V6-84218693760 V2^5 V3^3 V5 V6+55248386688 V2^6 V3 V4 V5 V6-3173043456 V2^7 V5^2 V6+10464952896 V2^6 V3^2 V6^2-2403421632 V2^7 V4 V6^2+31637744640 V2^4 V3^5 V7-62649953280 V2^5 V3^3 V4 V7+20409822720 V2^6 V3 V4^2 V7+18860532480 V2^6 V3^2 V5 V7-4693344768 V2^7 V4 V5 V7-3625731072 V2^7 V3 V6 V7+188054784 V2^8 V7^2-9155635200 V2^5 V3^4 V8+12238024320 V2^6 V3^2 V4 V8-1405278720 V2^7 V4^2 V8-2866700160 V2^7 V3 V5 V8+303295104 V2^8 V6 V8+2210705280 V2^6 V3^3 V9-1685525760 V2^7 V3 V4 V9+235488384 V2^8 V5 V9) (\[Nu]+1/2)^2)/(687970713600 Sqrt[2] (V2)^12 Sqrt[-V2])+-(I (-66528 V12 V2^9+1245888 V11 V2^8 V3-11158560 V10 V2^7 V3^2+4668804525 V3^10+2116800 V10 V2^8 V4-25898331375 V2 V3^8 V4+47959232650 V2^2 V3^6 V4^2-33861927750 V2^3 V3^4 V4^3+7454763225 V2^4 V3^2 V4^4-184988475 V2^5 V4^5+11891917800 V2^2 V3^7 V5-36105463800 V2^3 V3^5 V4 V5+27953667000 V2^4 V3^3 V4^2 V5-4457716200 V2^5 V3 V4^3 V5+6285855240 V2^4 V3^4 V5^2-6471756144 V2^5 V3^2 V4 V5^2+565259688 V2^6 V4^2 V5^2+380939328 V2^6 V3 V5^3-4375251160 V2^3 V3^6 V6+10317018600 V2^4 V3^4 V4 V6-5113813320 V2^5 V3^2 V4^2 V6+238888440 V2^6 V4^3 V6-3203871552 V2^5 V3^3 V5 V6+1758685824 V2^6 V3 V4 V5 V6-88566912 V2^7 V5^2 V6+335466432 V2^6 V3^2 V6^2-55073088 V2^7 V4 V6^2+1351294560 V2^4 V3^5 V7-2341442880 V2^5 V3^3 V4 V7+626542560 V2^6 V3 V4^2 V7+619520832 V2^6 V3^2 V5 V7-123524352 V2^7 V4 V5 V7-96574464 V2^7 V3 V6 V7+4048704 V2^8 V7^2-341160120 V2^5 V3^4 V8+386210160 V2^6 V3^2 V4 V8-30837240 V2^7 V4^2 V8-78073632 V2^7 V3 V5 V8+5848416 V2^8 V6 V8+70415520 V2^6 V3^3 V9-43424640 V2^7 V3 V4 V9+5255712 V2^8 V5 V9) (\[Nu]+1/2)^4)/(20065812480 Sqrt[2] (V2)^12 Sqrt[-V2])+-(I (-72576 V12 V2^9+1886976 V11 V2^8 V3-22135680 V10 V2^7 V3^2+27463538375 V3^10+2903040 V10 V2^8 V4-141448688325 V2 V3^8 V4+240655765350 V2^2 V3^6 V4^2-152907158250 V2^3 V3^4 V4^3+28724479875 V2^4 V3^2 V4^4-413669025 V2^5 V4^5+59058073200 V2^2 V3^7 V5-164264209200 V2^3 V3^5 V4 V5+113654696400 V2^4 V3^3 V4^2 V5-15166342800 V2^5 V3 V4^3 V5+26061194880 V2^4 V3^4 V5^2-23876233920 V2^5 V3^2 V4 V5^2+1767189312 V2^6 V4^2 V5^2+1292433408 V2^6 V3 V5^3-18902165520 V2^3 V3^6 V6+40256773200 V2^4 V3^4 V4 V6-17116974000 V2^5 V3^2 V4^2 V6+483582960 V2^6 V4^3 V6-11384150400 V2^5 V3^3 V5 V6+5285056896 V2^6 V3 V4 V5 V6-246903552 V2^7 V5^2 V6+992779200 V2^6 V3^2 V6^2-101860416 V2^7 V4 V6^2+4966859520 V2^4 V3^5 V7-7661606400 V2^5 V3^3 V4 V7+1683037440 V2^6 V3 V4^2 V7+1861574400 V2^6 V3^2 V5 V7-316141056 V2^7 V4 V5 V7-235146240 V2^7 V3 V6 V7+8895744 V2^8 V7^2-1042372800 V2^5 V3^4 V8+1016789760 V2^6 V3^2 V4 V8-52436160 V2^7 V4^2 V8-189060480 V2^7 V3 V5 V8+9217152 V2^8 V6 V8+175190400 V2^6 V3^3 V9-87816960 V2^7 V3 V4 V9+10378368 V2^8 V5 V9) (\[Nu]+1/2)^6)/(300987187200 Sqrt[2] (V2)^12 Sqrt[-V2]));
BasicWKBFormula[\[Nu]_,V_,V2_,V3_,V4_,V5_,V6_,V7_,V8_,V9_,V10_]:=V+1/8*(V4/V2)*((\[Nu]+1/2)^2+1/4)- 1/288*(7 +60*(\[Nu]+1/2)^2)*(V3/V2)^2-I*Sqrt[-2*V2]*(\[Nu]+1/2)(1  -1/(2*V2 ) (5/6912*((V3/V2)^4)*(77 +188*(\[Nu]+1/2)^2)-1/384*( V4*(V3)^2/(V2)^3)*(51 +100*(\[Nu]+1/2)^2) + 1/2304*((V4/V2)^2)*(67 + 68*(\[Nu]+1/2)^2) +1/288*( V5*(V3)/(V2)^2)*(19 +28*(\[Nu]+1/2)^2) -  1/288*(V6/V2)*(5 + 4*(\[Nu]+1/2)^2)))+    I*Sqrt[-2*V2]*(1/(597196800 Sqrt[2] (V2)^7 Sqrt[-V2]) (I (2536975 (V3)^6-9886275 (V2) (V3)^4 (V4)+5319720 (V2)^2 (V3)^3 (V5)-225 V2^2 V3^2 (-40261 V4^2+9688 V2 V6)+3240 V2^3 V3 (-1889 V4 V5+220 V2 V7)-729 V2^3 (1425 V4^3-1400 V2 V4 V6+8 V2 (-123 V5^2+25 V2 V8))))+1/(4976640 Sqrt[2] (V2)^7 Sqrt[-V2]) (I (348425 V3^6-1199925 V2 V3^4 V4+572760 V2^2 V3^3 V5-45 V2^2 V3^2 (-20671 V4^2+4552 V2 V6)+1080 V2^3 V3 (-489 V4 V5+52 V2 V7)-27 V2^3 (2845 V4^3-2360 V2 V4 V6+56 V2 (-31 V5^2+5 V2 V8))) (\[Nu]+1/2)^2)+1/(2488320 Sqrt[2] (V2)^7 Sqrt[-V2])  (I (192925 V3^6-581625 V2 V3^4 V4+234360 V2^2 V3^3 V5-45 V2^2 V3^2 (-8315 V4^2+1448 V2 V6)+1080 V2^3 V3 (-161 V4 V5+12 V2 V7)-27 V2^3 (625 V4^3-440 V2 V4 V6+8 V2 (-63 V5^2+5 V2 V8))) (\[Nu]+1/2)^4))-I*Sqrt[-2 V2]*(1/(7166361600 V2^10) ((1+2 \[Nu]) (15552 V10 V2^7 (15+16 \[Nu]+18 \[Nu]^2+4 \[Nu]^3+2 \[Nu]^4)-720 V2^2 V3^5 V5 (504060+1171942 \[Nu]+1640011 \[Nu]^2+936138 \[Nu]^3+468069 \[Nu]^4)-175 V3^8 (916705+2411163 \[Nu]+3552504 \[Nu]^2+2282682 \[Nu]^3+1141341 \[Nu]^4)+300 V2 V3^6 V4 (2493131+6188289 \[Nu]+8909532 \[Nu]^2+5442486 \[Nu]^3+2721243 \[Nu]^4)-4320 V2^3 V3^3 (8 V2 V7 (1306+2535 \[Nu]+3270 \[Nu]^2+1470 \[Nu]^3+735 \[Nu]^4)-5 V4 V5 (35282+75366 \[Nu]+102603 \[Nu]^2+54474 \[Nu]^3+27237 \[Nu]^4))+90 V2^2 V3^4 (8 V2 V6 (194828+416530 \[Nu]+560485 \[Nu]^2+287910 \[Nu]^3+143955 \[Nu]^4)-25 V4^2 (459337+1060403 \[Nu]+1485968 \[Nu]^2+851130 \[Nu]^3+425565 \[Nu]^4))-27 V2^4 (-80 V2 V4^2 V6 (11220+16342 \[Nu]+19471 \[Nu]^2+6258 \[Nu]^3+3129 \[Nu]^4)+25 V4^4 (30885+49927 \[Nu]+60616 \[Nu]^2+21378 \[Nu]^3+10689 \[Nu]^4)+32 V2^2 (36 V5 V7 (199+288 \[Nu]+354 \[Nu]^2+132 \[Nu]^3+66 \[Nu]^4)+V6^2 (3495+4538 \[Nu]+5324 \[Nu]^2+1572 \[Nu]^3+786 \[Nu]^4))+576 V2 V4 (15 V2 V8 (15+19 \[Nu]+22 \[Nu]^2+6 \[Nu]^3+3 \[Nu]^4)-V5^2 (2196+3647 \[Nu]+4676 \[Nu]^2+2058 \[Nu]^3+1029 \[Nu]^4)))-432 V2^4 V3 (-240 V2 V4 V7 (366+611 \[Nu]+758 \[Nu]^2+294 \[Nu]^3+147 \[Nu]^4)+25 V4^2 V5 (24692+46362 \[Nu]+60621 \[Nu]^2+28518 \[Nu]^3+14259 \[Nu]^4)+4 V2 (5 V2 V9 (255+368 \[Nu]+434 \[Nu]^2+132 \[Nu]^3+66 \[Nu]^4)-V5 V6 (30107+51174 \[Nu]+64992 \[Nu]^2+27636 \[Nu]^3+13818 \[Nu]^4)))+540 V2^3 V3^2 (-24 V2 V4 V6 (15498+29590 \[Nu]+38515 \[Nu]^2+17850 \[Nu]^3+8925 \[Nu]^4)+25 V4^3 (31015+64549 \[Nu]+87124 \[Nu]^2+45150 \[Nu]^3+22575 \[Nu]^4)+8 V2 (2 V2 V8 (1325+2263 \[Nu]+2794 \[Nu]^2+1062 \[Nu]^3+531 \[Nu]^4)-V5^2 (28643+55916 \[Nu]+74228 \[Nu]^2+36624 \[Nu]^3+18312 \[Nu]^4))))));
BasicWKBFormula[\[Nu]_,V_,V2_,V3_,V4_,V5_,V6_,V7_,V8_]:=V+1/8*(V4/V2)*((\[Nu]+1/2)^2+1/4)- 1/288*(7 +60*(\[Nu]+1/2)^2)*(V3/V2)^2-I*Sqrt[-2*V2]*(\[Nu]+1/2)(1  -1/(2*V2 ) (5/6912*((V3/V2)^4)*(77 +188*(\[Nu]+1/2)^2)-1/384*( V4*(V3)^2/(V2)^3)*(51 +100*(\[Nu]+1/2)^2) + 1/2304*((V4/V2)^2)*(67 + 68*(\[Nu]+1/2)^2) +1/288*( V5*(V3)/(V2)^2)*(19 +28*(\[Nu]+1/2)^2) -  1/288*(V6/V2)*(5 + 4*(\[Nu]+1/2)^2)))+    I*Sqrt[-2*V2]*(1/(597196800 Sqrt[2] (V2)^7 Sqrt[-V2]) (I (2536975 (V3)^6-9886275 (V2) (V3)^4 (V4)+5319720 (V2)^2 (V3)^3 (V5)-225 V2^2 V3^2 (-40261 V4^2+9688 V2 V6)+3240 V2^3 V3 (-1889 V4 V5+220 V2 V7)-729 V2^3 (1425 V4^3-1400 V2 V4 V6+8 V2 (-123 V5^2+25 V2 V8))))+1/(4976640 Sqrt[2] (V2)^7 Sqrt[-V2]) (I (348425 V3^6-1199925 V2 V3^4 V4+572760 V2^2 V3^3 V5-45 V2^2 V3^2 (-20671 V4^2+4552 V2 V6)+1080 V2^3 V3 (-489 V4 V5+52 V2 V7)-27 V2^3 (2845 V4^3-2360 V2 V4 V6+56 V2 (-31 V5^2+5 V2 V8))) (\[Nu]+1/2)^2)+1/(2488320 Sqrt[2] (V2)^7 Sqrt[-V2])  (I (192925 V3^6-581625 V2 V3^4 V4+234360 V2^2 V3^3 V5-45 V2^2 V3^2 (-8315 V4^2+1448 V2 V6)+1080 V2^3 V3 (-161 V4 V5+12 V2 V7)-27 V2^3 (625 V4^3-440 V2 V4 V6+8 V2 (-63 V5^2+5 V2 V8))) (\[Nu]+1/2)^4));
BasicWKBFormula[\[Nu]_,V_,V2_,V3_,V4_,V5_,V6_]:=V+1/8*(V4/V2)*((\[Nu]+1/2)^2+1/4)- 1/288*(7 +60*(\[Nu]+1/2)^2)*(V3/V2)^2-I*Sqrt[-2*V2]*(\[Nu]+1/2)(1  -1/(2*V2 ) (5/6912*((V3/V2)^4)*(77 +188*(\[Nu]+1/2)^2)-1/384*( V4*(V3)^2/(V2)^3)*(51 +100*(\[Nu]+1/2)^2) + 1/2304*((V4/V2)^2)*(67 + 68*(\[Nu]+1/2)^2) +1/288*( V5*(V3)/(V2)^2)*(19 +28*(\[Nu]+1/2)^2) -  1/288*(V6/V2)*(5 + 4*(\[Nu]+1/2)^2)));
BasicWKBFormula[\[Nu]_,V_,V2_,V3_,V4_]:=V+1/8*(V4/V2)*((\[Nu]+1/2)^2+1/4)- 1/288*(7 +60*(\[Nu]+1/2)^2)*(V3/V2)^2-I*Sqrt[-2*V2]*(\[Nu]+1/2);
BasicWKBFormula[\[Nu]_,V_,V2_]:=V-I*Sqrt[-2*V2]*(\[Nu]+1/2);


ThisPoint[_,{R_,R0_/;NumericQ[R0]},WorkingPrecision->MyPrecision_]:={R->SetPrecision[R0,MyPrecision]};
ThisPoint[_,{R_,R0_/;!NumericQ[R0]},WorkingPrecision->MyPrecision_]:={R->R0};


WKBFormula[U_,F_,Params_List,\[Nu]_Integer/;\[Nu]>=0]:=WKBFormula[U,F,Params,\[Nu],MachinePrecision];
WKBFormula[U_,F_,{R_,R0_/;NumberQ[R0]},\[Nu]_Integer/;\[Nu]>=0,MyPrecision_/;MyPrecision>0]:=WKBFormula[U,F,{R,R0,FindRoot},\[Nu],MyPrecision];
WKBFormula[U_,F_,{R_,R0_/;NumberQ[R0],FR_},\[Nu]_Integer/;\[Nu]>=0,MyPrecision_/;MyPrecision>0]:=Module[{U0,U1,U2,U3,U4,U5,U6,U7,U8,U9,U10,U11,U12,V,MaxPoint,f,r},
f[r_]=F/.R->r;
U0[r_]=Simplify[D[U/.R->r,r]];
U1[r_]=Simplify[f[r] U0[r]];
U2[r_]=Simplify[f[r] D[U1[r],r]];
U3[r_]=Simplify[f[r] D[U2[r],r]];
U4[r_]=Simplify[f[r] D[U3[r],r]];
U5[r_]=Simplify[f[r] D[U4[r],r]];
U6[r_]=Simplify[f[r] D[U5[r],r]];
U7[r_]=Simplify[f[r] D[U6[r],r]];
U8[r_]=Simplify[f[r] D[U7[r],r]];
U9[r_]=Simplify[f[r] D[U8[r],r]];
U10[r_]=Simplify[f[r] D[U9[r],r]];
U11[r_]=Simplify[f[r] D[U10[r],r]];
U12[r_]=Simplify[f[r] D[U11[r],r]];MaxPoint=FR[U1[r]==0, {r,SetPrecision[R0,MyPrecision]},WorkingPrecision->MyPrecision ];
V={U/.R->r,U2[r],U3[r],U4[r],U5[r],U6[r],U7[r],U8[r],U9[r],U10[r],U11[r],U12[r]}/.MaxPoint;
MaxPoint=Join[{N[Sqrt[BasicWKBFormula[##]&@@Join[{\[Nu]},Table[V[[i]],{i,12}]]],MyPrecision],N[Sqrt[BasicWKBFormula[##]&@@Join[{\[Nu]},Table[V[[i]],{i,10}]]],MyPrecision],N[Sqrt[BasicWKBFormula[##]&@@Join[{\[Nu]},Table[V[[i]],{i,8}]]],MyPrecision],N[Sqrt[BasicWKBFormula[##]&@@Join[{\[Nu]},Table[V[[i]],{i,6}]]],MyPrecision],N[Sqrt[BasicWKBFormula[##]&@@Join[{\[Nu]},Table[V[[i]],{i,4}]]],MyPrecision],N[Sqrt[BasicWKBFormula[##]&@@Join[{\[Nu]},Table[V[[i]],{i,2}]]],MyPrecision]},MaxPoint];
Clear[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9,U10,U11,U12,V,f];
MaxPoint/.r->R
];


WKBCoeff[U_,F_,Params_List]:=WKBCoeff[U,F,Params,MachinePrecision];
WKBCoeff[U_,F_,{R_,R0_/;NumberQ[R0]},MyPrecision_/;MyPrecision>0]:=WKBCoeff[U,F,{R,R0,FindRoot},MyPrecision];
WKBCoeff[U_,F_,{R_,R0_/;NumberQ[R0],FR_},MyPrecision_/;MyPrecision>0]:=Module[{U0,U1,U2,U3,U4,U5,U6,U7,U8,U9,U10,U11,U12,V,MaxPoint,f,r,K},
f[r_]=F/.R->r;
U0[r_]=Simplify[D[U/.R->r,r]];
U1[r_]=Simplify[f[r] U0[r]];
U2[r_]=Simplify[f[r] D[U1[r],r]];
U3[r_]=Simplify[f[r] D[U2[r],r]];
U4[r_]=Simplify[f[r] D[U3[r],r]];
U5[r_]=Simplify[f[r] D[U4[r],r]];
U6[r_]=Simplify[f[r] D[U5[r],r]];
U7[r_]=Simplify[f[r] D[U6[r],r]];
U8[r_]=Simplify[f[r] D[U7[r],r]];
U9[r_]=Simplify[f[r] D[U8[r],r]];
U10[r_]=Simplify[f[r] D[U9[r],r]];
U11[r_]=Simplify[f[r] D[U10[r],r]];
U12[r_]=Simplify[f[r] D[U11[r],r]];
MaxPoint=FR[U1[r]==0, {r,SetPrecision[R0,MyPrecision]},WorkingPrecision->MyPrecision];
V={U/.R->r,U2[r],U3[r],U4[r],U5[r],U6[r],U7[r],U8[r],U9[r],U10[r],U11[r],U12[r]}/.MaxPoint;
MaxPoint=Join[K/.Solve[BasicWKBFormula[##]&@@Join[{K-1/2},Table[V[[i]],{i,2}]]==0,K,WorkingPrecision->MyPrecision],MaxPoint];
MaxPoint=Join[{K/.FindRoot[BasicWKBFormula[##]&@@Join[{K-1/2},Table[V[[i]],{i,12}]]==0,{K,First[MaxPoint]},WorkingPrecision->MyPrecision],K/.FindRoot[BasicWKBFormula[##]&@@Join[{K-1/2},Table[V[[i]],{i,10}]]==0,{K,First[MaxPoint]},WorkingPrecision->MyPrecision],K/.FindRoot[BasicWKBFormula[##]&@@Join[{K-1/2},Table[V[[i]],{i,8}]]==0,{K,First[MaxPoint]},WorkingPrecision->MyPrecision],K/.FindRoot[BasicWKBFormula[##]&@@Join[{K-1/2},Table[V[[i]],{i,6}]]==0,{K,First[MaxPoint]},WorkingPrecision->MyPrecision],K/.FindRoot[BasicWKBFormula[##]&@@Join[{K-1/2},Table[V[[i]],{i,4}]]==0,{K,First[MaxPoint]},WorkingPrecision->MyPrecision]},MaxPoint];
Clear[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9,U10,U11,U12,V,f];
MaxPoint/.r->R
];


End[];


EndPackage[];

